Kelvin-Wave Multiplication by Sound Emission

Kelvin waves are bending excitations of a quantized vortex. We identify a subsonic decay channel in which one Kelvin quantum emits a phonon and splits into two lower-energy Kelvin quanta, reducing the Kelvin-wave energy while increasing the number of quanta. For sound wavelengths much longer than the Kelvin wavelengths, rotational symmetry fixes the leading shear contribution to the emission amplitude in terms of the released Kelvin energy. This contribution is odd in the phonon momentum along the vortex. Microscopic calculations support the relation. Coherently seeded Gross--Pitaevskii evolution in a reflecting cavity demonstrates phase-controlled Kelvin gain, with increased mean-square vortex displacement and reduced mean-square slope.

==> anc/README.txt <==
Title: Kelvin-Wave Multiplication by Sound Emission
Author: Weican Yang
Affiliation: Yukawa Institute for Theoretical Physics, Kyoto University, Kyoto 606-8502, Japan
Contact: weicanyang@outlook.com

Files:
  Supporting derivations and numerical methods are included in the article PDF.
  Movie_S1.mp4 - Phase-dependent Kelvin conversion and vortex-core geometry.

Movie S1. Phase-dependent Kelvin conversion and vortex-core geometry. Two coherently prepared Gross-Pitaevskii states evolve freely in a radially reflecting, axially periodic cavity. Their initial sound phases differ by pi. The upper panels show the instantaneous vortex-core positions; the lower panels show normalized Kelvin occupation, quadratic Kelvin energy, mean-square displacement, and mean-square slope. These are the trajectories of Figs. 2(b) and 3. The fixed laboratory-frame view magnifies transverse displacements by a factor of 20, with tick labels giving the actual coordinates. Each vortex configuration is extracted from an original saved GP field.

PREPARATION AND OBSERVABLES

The parent Kelvin, daughter Kelvin, and sound modes are occupied coherently
at preparation. Blue and orange denote initial sound phases phi_B^(0) and
phi_B^(0) + pi. The subsequent evolution is unforced, with a reflecting
radial wall and periodic axial boundary conditions.

We locate the instantaneous vortex position w_core(z) = X(z) + iY(z) from
the zero of the evolving GP field, including its acoustic and nonlinear
deformations. Both preparations use the same fixed camera and axis limits;
the light gray curve shows the initial vortex position.

Each lower-panel observable is divided by its own initial value:
K_b: Total occupation of all nine retained fundamental bound Kelvin modes,
     including both axial directions, divided by the normalization factor F.
E_b: Quadratic energy of those modes, divided by mu F. The total energy of
     the closed GP system is conserved during conversion.
W_core: Axial mean of |w_core|^2, the mean-square transverse displacement.
S_core: Axial mean of |d w_core/dz|^2, the mean-square slope.

K_b and E_b are defined in the stationary vortex's linear Bogoliubov basis.
Pale curves show the full traces; colored traces reveal them up to the
current simulation time. Percentages give changes from the initial values.

SAMPLING AND DISPLAY

Lengths are in healing lengths xi and simulation time in hbar/mu. The axes
show z/xi, X/xi, and Y/xi. The drawing magnifies both transverse directions
by a factor of 20; tick labels give the actual dimensionless coordinates.
Playback time is chosen for viewing.

The core positions, W_core, and S_core use 501 saved times per preparation,
t = 0, 2, ..., 1000, with 512 axial points. Each core configuration is
extracted separately from the corresponding saved field using the regular
near-axis fit described in the Supplemental Material: r < 0.8 xi, degree
three in r^2, followed by solution for the field zero. The resulting W_core
and S_core are those shown in Fig. 3 at the sampled times.

K_b and E_b use 41 full-field diagnostic times, t = 0, 25, ..., 1000.
Markers show saved values; the displayed readings hold the latest saved
value, and connecting lines guide the eye. Each saved vortex configuration
appears in two video frames, with a one-second opening hold and a
three-second final hold.

TECHNICAL INFORMATION

MP4; H.264 (yuv420p); 1920 x 1080 pixels; 25 frames per second.
Duration: 44.08 seconds (1102 encoded frames). Audio: none.
Playback: an H.264-compatible video player or web browser.

